Adversarial Attacks on the Interpretation of Neuron Activation Maximization

The internal functional behavior of trained Deep Neural Networks is notoriously difficult to interpret. Activation-maximization approaches are one set of techniques used to interpret and analyze trained deep-learning models. These consist in finding inputs that maximally activate a given neuron or feature map. These inputs can be selected from a data set or obtained by optimization. However, interpretability methods may be subject to being deceived. In this work, we consider the concept of an adversary manipulating a model for the purpose of deceiving the interpretation. We propose an optimization framework for performing this manipulation and demonstrate a number of ways that popular activation-maximization interpretation techniques associated with CNNs can be manipulated to change the interpretations, shedding light on the reliability of these methods.

==> figures/artificial/reduce_pdf.sh <==
     for i in *pdf; do ps2pdf -DEPSCrop $i;
     rm $i;
     mv $i.pdf $i; done;


==> figures/reduce_pdf.sh <==
#!/bin/bash
SAVEIFS=$IFS
IFS=$(echo -en "\n\b")
cd $1
for i in *pdf;
do ps2pdf -DEPSCrop $i;
 rm $i;
 mv $i.pdf $i; 
done;
IFS=$SAVEIFS


==> reduce_pdf.sh <==
     for i in *pdf; do ps2pdf -DEPSCrop $i $i; done;

